Open Hardware Solutions in Quantum Technology

Quantum technologies such as communications, computing, and sensing offer vast opportunities for advanced research and development. While an open-source ethos currently exists within some quantum technologies, especially in quantum computer programming, we argue that there are additional advantages in developing open quantum hardware (OQH). Open quantum hardware encompasses open-source software for the control of quantum devices in labs, blueprints and open-source toolkits for chip design and other hardware components, as well as openly-accessible testbeds and facilities that allow cloud-access to a wider scientific community. We provide an overview of current projects in the OQH ecosystem, identify gaps, and make recommendations on how to close them today. More open quantum hardware would accelerate technology transfer to and growth of the quantum industry and increase accessibility in science.

==> quick_demo.py <==
# This code is part of KQCircuits
# Copyright (C) 2021 IQM Finland Oy
#
# This program is free software: you can redistribute it and/or modify it under the terms of the GNU General Public
# License as published by the Free Software Foundation, either version 3 of the License, or (at your option) any later
# version.
#
# This program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY; without even the implied
# warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public License along with this program. If not, see
# https://www.gnu.org/licenses/gpl-3.0.html.
#
# The software distribution should follow IQM trademark policy for open-source software
# (meetiqm.com/developers/osstmpolicy). IQM welcomes contributions to the code. Please see our contribution agreements
# for individuals (meetiqm.com/developers/clas/individual) and organizations (meetiqm.com/developers/clas/organization).

"""This is a fast Demo mask."""

from kqcircuits.chips.chip import Chip
from kqcircuits.chips.demo import Demo
from kqcircuits.masks.mask_set import MaskSet


qdemo = MaskSet(name="Quick", version=1, with_grid=False)

layers_to_mask = {
    "base_metal_gap": "1",
    "underbump_metallization": "2",
    "indium_bump": "3"
}

# b-face mask
qdemo.add_mask_layout([
    ["---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---"],
    ["---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---"],
    ["---", "---", "---", "DE1", "DE1", "DE1", "DE1", "DE1", "DE1", "DE1", "DE1", "DE1", "---", "---", "---"],
    ["---", "---", "DE1", "---", "---", "---", "---", "---", "---", "---", "---", "---", "DE1", "---", "---"],
    ["---", "---", "DE1", "---", "CH1", "CH1", "---", "---", "---", "CH1", "CH1", "---", "DE1", "---", "---"],
    ["---", "DE1", "---", "---", "CH1", "CH1", "---", "---", "---", "CH1", "CH1", "---", "---", "DE1", "---"],
    ["---", "DE1", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "DE1", "---"],
    ["---", "DE1", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "DE1", "---"],
    ["---", "DE1", "---", "CH1", "---", "---", "---", "---", "---", "---", "---", "CH1", "---", "DE1", "---"],
    ["---", "DE1", "---", "---", "CH1", "---", "---", "---", "---", "---", "CH1", "---", "---", "DE1", "---"],
    ["---", "---", "DE1", "---", "---", "CH1", "CH1", "CH1", "CH1", "CH1", "---", "---", "DE1", "---", "---"],
    ["---", "---", "DE1", "---", "---", "---", "---", "---", "---", "---", "---", "---", "DE1", "---", "---"],
    ["---", "---", "---", "DE1", "DE1", "---", "---", "---", "---", "---", "DE1", "DE1", "---", "---", "---"],
    ["---", "---", "---", "---", "---", "DE1", "DE1", "DE1", "DE1", "DE1", "---", "---", "---", "---", "---"],
    ["---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---", "---"],
], "1t1", layers_to_mask=layers_to_mask)

# This is just a demonstration how to generate netlists with something else than 'default_netlist_breakdown'.
alt_nets = {"2nd": ["Meander"], "3rd": []}

# chip definitions
qdemo.add_chip([
    (Chip, "CH1"),
    (Demo, "DE1", {"alt_netlists": alt_nets}),
], cpus=2)

# Alternatively, to add them one-by-one:
#qdemo.add_chip(Chip, "CH1")
#qdemo.add_chip(Demo, "DE1")

qdemo.build()
qdemo.export()

